On exploiting the synaptic interaction properties to obtain frequency-specific neurons

Energy consumption remains the main limiting factors in many IoT applications. In particular, micro-controllers consume far too much power. In order to overcome this problem, new circuit designs have been proposed and the use of spiking neurons and analog computing has emerged as it allows a very significant consumption reduction. However, working in the analog domain brings difficulty to handle the sequential processing of incoming signals as is needed in many use cases. In this paper, we use a bio-inspired phenomenon called Interacting Synapses to produce a time filter, without using non-biological techniques such as synaptic delays. We propose a model of neuron and synapses that fire for a specific range of delays between two incoming spikes, but do not react when this Inter-Spike Timing is not in that range. We study the parameters of the model to understand how to choose them and adapt the Inter-Spike Timing. The originality of the paper is to propose a new way, in the analog domain, to deal with temporal sequences.

==> Code/plot.py <==
import matplotlib.pyplot as plt
from brian2 import ms, um, cm, mV, nS, siemens, ufarad, amp

def fsave(save):
    """Save a figure with my pref"""
    if save:
        plt.tight_layout()
        plt.savefig(save, dpi=300)
        plt.close()
    else:
        plt.show()


def IOMapping(pattern, v_mon, spike_mon, freq, save=None):
    """Generate the figures corresponding to the input and output"""
    fig, axes = plt.subplots(2, 1, sharex=True,
                             gridspec_kw={'height_ratios': [1, 3]},
                             figsize=(12.5, 12))
    plt.title("Somatic voltage response to a %sHz regular input" %freq)
    axes[0].eventplot(pattern/ms)
    axes[0].axis('off')
    axes[1].plot(v_mon.t/ms, v_mon[0].v/mV, color='black')
    axes[1].set_xlabel("Time (ms)")
    axes[1].set_ylabel("Voltage (mV)")
    adjust_spines(axes[1], ["left", "bottom"])
    fsave(save)


def IOFreq(ipt_spk, out_spk, save=None):
    """Plot the input output frequency mapping"""
    fig, ax = plt.subplots()
    plt.title("Output firing frequency in function of different input frequencies")
    ax.bar(ipt_spk, out_spk, width=25)
    ax.set_xlabel("Input frequency (Hz)")
    ax.set_ylabel("Output frequency (Hz)")
    adjust_spines(ax, ["left", "bottom"])
    fsave(save)


def adjust_spines(ax, spines):
    """Remove the spines from a matplotlib graphics."""
    for loc, spine in ax.spines.items():
        if loc in spines:
            pass
        else:
            spine.set_color('none')
            # don't draw spine
            # turn off ticks where there is no spine

    if 'left' in spines:
        ax.yaxis.set_ticks_position('left')
    else:
        # no yaxis ticks
        ax.yaxis.set_ticks([])

    if 'bottom' in spines:
        ax.xaxis.set_ticks_position('bottom')
    else:
        # no xaxis ticks
        ax.xaxis.set_ticks([])




if __name__ == "__main__":
    ipt_spk = [50, 100, 150, 200, 250, 300, 350]
    out_spk = [0, 66, 178, 272, 291, 118, 2]
    IOFreq(ipt_spk, out_spk)


==> Code/simulate.py <==
import os

import numpy as np

import brian2 as br2
from brian2 import ms, um, cm, mV, nS, siemens, ufarad, amp
from brian2.core.functions import timestep

import plot

MODEL_EQ = """
Im = gL*(EL-v) : amp/meter**2
Is = gs1*(Ese-v) + gs2*(Esi-v): amp (point current)
dgs1/dt = -gs1/taus : siemens
dgs2/dt = -gs2/taus : siemens
"""

def run(ipt_spikes, weights=2*[50*nS], VT=-50 * mV, duration=500 * ms):
    """Run a simulation of a Spatial Threshold Unit"""
    net = br2.Network()

    # Set the input spiketimes
    indices = []
    for i, time in enumerate(ipt_spikes):
        indices += [i for _ in range(len(time))]
    inp = br2.SpikeGeneratorGroup(len(ipt_spikes), indices,
                                  [t for spikes in ipt_spikes for t in spikes])
    net.add(inp)

    # Set model's morphology
    morpho = br2.Soma(10*um)

    # Set its biophysical parameters
    eqs = MODEL_EQ

    parameters = {'Cm': 1 * ufarad * cm ** -2,
                  'gL': 1e-4 * siemens * cm ** -2,
                  'EL': -65 * mV,
                  'VT': VT,
                  # synaptic parameters
                  'Ese': 0 * mV,
                  'Esi': -175 * mV,
                  'taus': 5 * ms
                  }
    threshold = 'v > VT'
    # The reset makes the membrane potential jump *up*, as a crude
    # approximation of an action potential (that can then propagate to the
    # connected compartments). It will be reset to the resting potential
    # via a delayed synapse (see below)
    neuron = br2.SpatialNeuron(morphology=morpho, model=eqs,
                               method='exact',
                               threshold=threshold,
                               refractory=threshold,
                               threshold_location=0,  # soma
                               reset='v = -65*mV',
                               namespace=parameters,
                               name='neuron')
    neuron.v = 'EL'
    net.add(neuron)

    # Set the connections
    syns = []
    for i, c_w in enumerate(weights):
        if i < 1:
            # Excitatory synapses
            syns.append(br2.Synapses(inp, neuron, 'w : siemens (constant)',
                                     on_pre='gs1 = gs1 + w ; gs1 = clip(gs1, 0*nS, 1*nS)',
                                     name='syn%s' % (i)))
        else:
            #Inhibitory synapses
            syns.append(br2.Synapses(inp, neuron, 'w : siemens (constant)',
                                     on_pre='gs2 = gs2 + w',
                                     name='syn%s' % (i)))
        syns[i].connect(i=0, j=morpho)
        syns[i].w = c_w
        net.add(syns[i])

    # Record the voltage and the spikes
    mon = br2.StateMonitor(neuron, 'v', record=True)
    spike_mon = br2.SpikeMonitor(neuron)
    net.add(mon, spike_mon)
    net.run(duration, namespace={})
    return mon, spike_mon



if __name__ == "__main__":
    # Prepare the system for storing the Fig
    FIG_DIR = "../Figs/"
    if not os.path.exists(FIG_DIR):
        os.mkdir(FIG_DIR)

    out_spk = []
    ipt_spk = 2*np.arange(50, 400, 25)
    for i in range(50, 400, 25):
        #spk = rd.choice(range(500), 10, replace=False).tolist()
        spk = np.linspace(0, 2*500, 2*i)
        ipt_spikes = [spk]*ms
        #ipt_spikes = [[101, 116, 151, 161, 201, 202, 251, 251.8, 301, 301.4, 351, 351.2]]*ms
        mon, spike_mon = run(ipt_spikes, weights=[.35*nS, .1*nS], duration=1000*ms)
        out_spk.append(len(spike_mon))
    plot.IOFreq(ipt_spk.tolist(), out_spk, save=FIG_DIR + "IOFreq.png")
    spk = np.linspace(0, 100, 60)
    ipt_spikes = [spk]*ms
    mon, spike_mon = run(ipt_spikes, weights=[.35*nS, .1*nS], duration=100*ms)
    plot.IOMapping(ipt_spikes, mon, spike_mon, freq=600, save=FIG_DIR+"IO300Hz.png")

    spk = np.linspace(0, 100, 70)
    ipt_spikes = [spk]*ms
    mon, spike_mon = run(ipt_spikes, weights=[.35*nS, .1*nS], duration=100*ms)
    plot.IOMapping(ipt_spikes, mon, spike_mon, freq=700, save=FIG_DIR+"IO350Hz.png")


